Iterative Alternating Neural Attention for Machine Reading

We propose a novel neural attention architecture to tackle machine comprehension tasks, such as answering Cloze-style queries with respect to a document. Unlike previous models, we do not collapse the query into a single vector, instead we deploy an iterative alternating attention mechanism that allows a fine-grained exploration of both the query and the document. Our model outperforms state-of-the-art baselines in standard machine comprehension benchmarks such as CNN news articles and the Children's Book Test (CBT) dataset.

==> make.sh <==
#!/bin/bash

pdflatex emnlp
bibtex emnlp
pdflatex emnlp
pdflatex emnlp

